Length minimization of filling pairs on hyperbolic surfaces

A filling pair $(\alpha, \beta)$ of a surface $S_g$ is a pair of simple closed curves in minimal position such that the complement of $\alpha\cup\beta$ in $S_g$ is a disjoint union of topological disks. A filling pair is said to be minimally intersecting if the number of intersections between them, or equivalently, the number of complementary disks, is minimal among all filling pairs of $S_g$. For surfaces of genus $g \geq 3$, minimal filling pairs are well understood, whereas in genus two, such a pair divides the surface into exactly two disks. In this paper, we classify all minimal filling pairs up to the action of the mapping class group in genus two and determine the length of the shortest minimal filling pair.

==> Lagrange_multiliers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25387,        685]
NotebookOptionsPosition[     23102,        643]
NotebookOutlinePosition[     23548,        661]
CellTagsIndexPosition[     23505,        658]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"g1", "[", 
    RowBox[{
    "x_", ",", "l_", ",", "\[Theta]_", ",", "\[Theta]1_", ",", "\[Theta]2_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]1", "]"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]1", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ")"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"\[Theta]", "/", "2"}], "-", "\[Theta]1"}], "]"}], 
         RowBox[{"Sin", "[", "\[Theta]2", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"\[Theta]", "/", "2"}], "-", "\[Theta]1"}], "]"}], 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", 
    RowBox[{
    "x_", ",", "l_", ",", "\[Theta]_", ",", "\[Theta]1_", ",", "\[Theta]2_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{"Cosh", "[", "l", "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", "/", "2"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "/", "2"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Theta]", "/", "2"}], "]"}]}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"g3", "[", 
    RowBox[{
    "x_", ",", "l_", ",", "\[Theta]_", ",", "\[Theta]1_", ",", "\[Theta]2_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{"Cosh", "[", "x", "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]2", "]"}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]1", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]1", "]"}]}], ")"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"g4", "[", 
    RowBox[{
    "x_", ",", "l_", ",", "\[Theta]_", ",", "\[Theta]1_", ",", "\[Theta]2_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{"Cosh", "[", 
     RowBox[{"l", "/", "2"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]1", "]"}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Cos", "[", "\[Theta]2", "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]2", "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x0", "=", 
   RowBox[{"ArcCosh", "[", 
    RowBox[{"7", "/", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l0", "=", 
   RowBox[{"ArcCosh", "[", 
    RowBox[{"3", "/", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]0", "=", 
   RowBox[{"ArcCos", "[", 
    RowBox[{"1", "/", "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]10", "=", 
   RowBox[{"ArcTan", "[", 
    RowBox[{"2", "*", 
     RowBox[{
      RowBox[{"Sqrt", "[", "6", "]"}], "/", "41"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]20", "=", 
   RowBox[{"ArcTan", "[", 
    RowBox[{"6", "*", 
     RowBox[{
      RowBox[{"Sqrt", "[", "30", "]"}], "/", "25"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"g1", "[", 
     RowBox[{
     "x0", ",", "l0", ",", "\[Theta]0", ",", "\[Theta]10", ",", 
      "\[Theta]20"}], "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"g2", "[", 
     RowBox[{
     "x0", ",", "l0", ",", "\[Theta]0", ",", "\[Theta]10", ",", 
      "\[Theta]20"}], "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"g3", "[", 
     RowBox[{
     "x0", ",", "l0", ",", "\[Theta]0", ",", "\[Theta]10", ",", 
      "\[Theta]20"}], "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"g4", "[", 
     RowBox[{
     "x0", ",", "l0", ",", "\[Theta]0", ",", "\[Theta]10", ",", 
      "\[Theta]20"}], "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"x", "+", "l", "-", 
    RowBox[{"\[Lambda]1", "*", 
     RowBox[{"g1", "[", 
      RowBox[{
      "x", ",", "l", ",", "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2"}], 
      "]"}]}], "-", 
    RowBox[{"\[Lambda]2", "*", 
     RowBox[{"g2", "[", 
      RowBox[{
      "x", ",", "l", ",", "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2"}], 
      "]"}]}], "-", 
    RowBox[{"\[Lambda]3", "*", 
     RowBox[{"g3", "[", 
      RowBox[{
      "x", ",", "l", ",", "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2"}], 
      "]"}]}], "-", 
    RowBox[{"\[Lambda]4", "*", 
     RowBox[{"g4", "[", 
      RowBox[{
      "x", ",", "l", ",", "\[Theta]", ",", "\[Theta]1", ",", "\[Theta]2"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myRules", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Csc", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ArcSec", "[", "5", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["6"]}], "41"], "]"}]}]}], ")"}]}], "]"}], "->", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", "682", "]"}], "/", "14"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"FunctionExpand", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"L", ",", "x"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "->", "x0"}], ",", 
          RowBox[{"l", "->", "l0"}], ",", 
          RowBox[{"\[Theta]", "->", "\[Theta]0"}], ",", 
          RowBox[{"\[Theta]1", "->", "\[Theta]10"}], ",", 
          RowBox[{"\[Theta]2", "->", "\[Theta]20"}]}], "}"}]}], "]"}], "]"}], 
     "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq2", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"FunctionExpand", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"L", ",", "l"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "->", "x0"}], ",", 
          RowBox[{"l", "->", "l0"}], ",", 
          RowBox[{"\[Theta]", "->", "\[Theta]0"}], ",", 
          RowBox[{"\[Theta]1", "->", "\[Theta]10"}], ",", 
          RowBox[{"\[Theta]2", "->", "\[Theta]20"}]}], "}"}]}], "]"}], "]"}], 
     "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq3", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"FunctionExpand", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"L", ",", "\[Theta]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", "x0"}], ",", 
           RowBox[{"l", "->", "l0"}], ",", 
           RowBox[{"\[Theta]", "->", "\[Theta]0"}], ",", 
           RowBox[{"\[Theta]1", "->", "\[Theta]10"}], ",", 
           RowBox[{"\[Theta]2", "->", "\[Theta]20"}]}], "}"}]}], "]"}], "]"}],
       "/.", "myRules"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq4", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"FunctionExpand", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"L", ",", "\[Theta]1"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", "x0"}], ",", 
           RowBox[{"l", "->", "l0"}], ",", 
           RowBox[{"\[Theta]", "->", "\[Theta]0"}], ",", 
           RowBox[{"\[Theta]1", "->", "\[Theta]10"}], ",", 
           RowBox[{"\[Theta]2", "->", "\[Theta]20"}]}], "}"}]}], "]"}], "]"}],
       "/.", "myRules"}], "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eq5", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"FunctionExpand", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"L", ",", "\[Theta]2"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", "x0"}], ",", 
           RowBox[{"l", "->", "l0"}], ",", 
           RowBox[{"\[Theta]", "->", "\[Theta]0"}], ",", 
           RowBox[{"\[Theta]1", "->", "\[Theta]10"}], ",", 
           RowBox[{"\[Theta]2", "->", "\[Theta]20"}]}], "}"}]}], "]"}], "]"}],
       "/.", "myRules"}], "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.972357230252897*^9, 3.9723572877819185`*^9}, {
  3.9723575158491898`*^9, 3.972357868693735*^9}, {3.972357925398814*^9, 
  3.9723579680669985`*^9}, {3.972358001420021*^9, 3.9723582257774725`*^9}, {
  3.9723582595748744`*^9, 3.972358332654767*^9}, {3.9723587211728487`*^9, 
  3.97235873826208*^9}, {3.972359086866093*^9, 3.972359142377389*^9}, {
  3.972359180164813*^9, 3.9723592038365355`*^9}, {3.9723592440439205`*^9, 
  3.972359250913562*^9}, {3.9723593763463645`*^9, 3.9723594266195946`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"3f835805-eafa-4c8f-a45b-b09c6edc020c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.972357838718582*^9, 3.9723578715437193`*^9, {3.972357926405286*^9, 
   3.97235795205412*^9}, 3.9723581269138336`*^9, {3.9723581644938126`*^9, 
   3.9723581779721737`*^9}, 3.9723582264723883`*^9, 3.9723583631790285`*^9, 
   3.9723587694364986`*^9, 3.972358843011941*^9, 3.9723592048999295`*^9, 
   3.9723593808551893`*^9, 3.9723594313641458`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"9e77b5d1-798f-4ce8-87d8-b9d0cb1f65af"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.972357838718582*^9, 3.9723578715437193`*^9, {3.972357926405286*^9, 
   3.97235795205412*^9}, 3.9723581269138336`*^9, {3.9723581644938126`*^9, 
   3.9723581779721737`*^9}, 3.9723582264723883`*^9, 3.9723583631790285`*^9, 
   3.9723587694364986`*^9, 3.972358843011941*^9, 3.9723592048999295`*^9, 
   3.9723593808551893`*^9, 3.9723594313884196`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"e1a4e602-741c-4f6c-a230-be464950cfa5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.972357838718582*^9, 3.9723578715437193`*^9, {3.972357926405286*^9, 
   3.97235795205412*^9}, 3.9723581269138336`*^9, {3.9723581644938126`*^9, 
   3.9723581779721737`*^9}, 3.9723582264723883`*^9, 3.9723583631790285`*^9, 
   3.9723587694364986`*^9, 3.972358843011941*^9, 3.9723592048999295`*^9, 
   3.9723593808551893`*^9, 3.9723594313952694`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"30393fac-343f-4595-b2a5-14a268d9be14"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.972357838718582*^9, 3.9723578715437193`*^9, {3.972357926405286*^9, 
   3.97235795205412*^9}, 3.9723581269138336`*^9, {3.9723581644938126`*^9, 
   3.9723581779721737`*^9}, 3.9723582264723883`*^9, 3.9723583631790285`*^9, 
   3.9723587694364986`*^9, 3.972358843011941*^9, 3.9723592048999295`*^9, 
   3.9723593808551893`*^9, 3.9723594314056897`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"bafc0e92-2484-437b-b298-be97dd5b79bf"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["5"], " ", "\[Lambda]3"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.972357838718582*^9, 3.9723578715437193`*^9, {3.972357926405286*^9, 
   3.97235795205412*^9}, 3.9723581269138336`*^9, {3.9723581644938126`*^9, 
   3.9723581779721737`*^9}, 3.9723582264723883`*^9, 3.9723583631790285`*^9, 
   3.9723587694364986`*^9, 3.972358843011941*^9, 3.9723592048999295`*^9, 
   3.9723593808551893`*^9, 3.9723594314109125`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"5293d698-8203-41e4-b635-13752f2a6cd1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"4", "-", 
    RowBox[{"2", " ", 
     SqrtBox["5"], " ", "\[Lambda]2"}], "-", "\[Lambda]4"}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.972357838718582*^9, 3.9723578715437193`*^9, {3.972357926405286*^9, 
   3.97235795205412*^9}, 3.9723581269138336`*^9, {3.9723581644938126`*^9, 
   3.9723581779721737`*^9}, 3.9723582264723883`*^9, 3.9723583631790285`*^9, 
   3.9723587694364986`*^9, 3.972358843011941*^9, 3.9723592048999295`*^9, 
   3.9723593808551893`*^9, 3.9723594314223833`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"bc7fa4f2-61ca-4bf3-a0d9-e585c1077aa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "33077"}], " ", 
    SqrtBox["5"], " ", "\[Lambda]1"}], "+", 
   RowBox[{"175", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "90"}], " ", "\[Lambda]2"}], "+", 
      RowBox[{"225", " ", "\[Lambda]3"}], "+", 
      RowBox[{"7", " ", 
       SqrtBox["5"], " ", "\[Lambda]4"}]}], ")"}]}]}], 
  RowBox[{"2100", " ", 
   SqrtBox["6"]}]]], "Input",
 CellChangeTimes->{3.972359455875193*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"8514daf0-e7a0-414c-a428-a21a4154d459"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "33077"}], " ", 
    SqrtBox["5"], " ", "\[Lambda]1"}], "+", 
   RowBox[{"175", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "90"}], " ", "\[Lambda]2"}], "+", 
      RowBox[{"225", " ", "\[Lambda]3"}], "+", 
      RowBox[{"7", " ", 
       SqrtBox["5"], " ", "\[Lambda]4"}]}], ")"}]}]}], 
  RowBox[{"2100", " ", 
   SqrtBox["6"]}]]], "Output",
 CellChangeTimes->{3.972359455891284*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"c44b9085-e472-473d-926d-a5111897b83b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9723594537748547`*^9, 
  3.9723594537748547`*^9}},ExpressionUUID->"9104fc44-0153-40e0-98b0-\
934667bb0f52"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9723594505749397`*^9, 
  3.9723594505749397`*^9}},ExpressionUUID->"b61f902b-4542-4c78-b8c6-\
2aed988ad5f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqns", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eq1", "==", "0"}], ",", 
     RowBox[{"eq2", "==", "0"}], ",", 
     RowBox[{"eq3", "==", "0"}], ",", 
     RowBox[{"eq4", "==", "0"}], ",", 
     RowBox[{"eq5", "==", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Lambda]1", ",", "\[Lambda]2", ",", "\[Lambda]3", ",", "\[Lambda]4"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Const", ",", "Coe"}], "}"}], "=", 
   RowBox[{"CoefficientArrays", "[", 
    RowBox[{"eqns", ",", "vars"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Normal", "[", "Coe", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"b", "=", 
  RowBox[{"Normal", "[", "Const", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rankb", "=", 
  RowBox[{"MatrixRank", "[", "A", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Ab", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", "A", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"Transpose", "[", "b", "]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"rankAb", "=", 
  RowBox[{"MatrixRank", "[", "Ab", "]"}]}]}], "Input",
 CellChangeTimes->{{3.972358904188507*^9, 3.9723589140390263`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"295ad952-f447-4006-9afc-276cfc3e0f4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.972358707035137*^9, 3.9723588775414143`*^9, 
  3.972358914522231*^9, 3.972359458323109*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a28eb91f-03bf-4cfd-90e1-74321f154893"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.972358707035137*^9, 3.9723588775414143`*^9, 
  3.972358914522231*^9, 3.9723594583450747`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"8911b1d8-60c0-40d7-a6d1-a70b4aaa0764"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["33077", 
       RowBox[{"420", " ", 
        SqrtBox["30"]}]]}], ",", 
     FractionBox["101959", 
      RowBox[{"420", " ", 
       SqrtBox["30"]}]], ",", 
     FractionBox[
      RowBox[{"341", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1091", " ", 
          SqrtBox["6"]}], "+", 
         RowBox[{"504", " ", 
          RowBox[{"Cot", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ArcSec", "[", "5", "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"ArcTan", "[", 
                FractionBox[
                 RowBox[{"2", " ", 
                  SqrtBox["6"]}], "41"], "]"}]}]}], ")"}]}], "]"}]}]}], 
        ")"}]}], "63000"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["5"], "2"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["5"]}], "2"]}], ",", "0", ",", 
     FractionBox[
      RowBox[{"25", " ", 
       SqrtBox[
        FractionBox["3", "2"]]}], "4"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"95", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "4"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox[
         FractionBox["15", "2"]]}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", 
     FractionBox[
      RowBox[{"7", " ", 
       SqrtBox[
        FractionBox["5", "6"]]}], "12"], ",", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox["5", "6"]], "6"]}], ",", 
     RowBox[{"-", 
      FractionBox["19", 
       RowBox[{"12", " ", 
        SqrtBox["6"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.972358707035137*^9, 3.9723588775414143`*^9, 
  3.972358914522231*^9, 3.972359458357318*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"179999c9-7a29-4e94-ba41-2cf0a0a9b02e"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.972358707035137*^9, 3.9723588775414143`*^9, 
  3.972358914522231*^9, 3.9723594584187098`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"e1b542ae-2c30-46fa-b0bd-ec0cea22934e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{"eqns", ",", "vars"}], "]"}], "]"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"bd16a4eb-1cdf-4615-a7a6-987ad3c6defb"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ztest1", 
   "\"\:65e0\:6cd5\:5224\:65ad\:6570\:503c\:91cf \
\\!\\(\\*RowBox[{RowBox[{FractionBox[\\\"5797\\\", \\\"224\\\"], \\\" \\\", \
SqrtBox[\\\"5\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"101959\\\", \\\"336\\\"]}], \\\"+\\\", FractionBox[RowBox[{\\\
\"6479\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1091\\\", \\\" \
\\\", SqrtBox[\\\"6\\\"]}], \\\"-\\\", FractionBox[RowBox[{\\\"504\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}]}], \
RowBox[{\\\"16800\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}]]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"17391\\\", \\\"32\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1937221\\\", \
RowBox[{\\\"30240\\\", \\\" \\\", SqrtBox[\\\"5\\\"]}]]}], \\\"+\\\", \
FractionBox[RowBox[{\\\"341\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1091\\\", \\\" \\\", SqrtBox[\\\"6\\\"]}], \\\"-\\\", \
FractionBox[RowBox[{\\\"504\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}], RowBox[{\\\"75600\\\", \\\" \\\", \
SqrtBox[\\\"30\\\"]}]]}], \\\")\\\"}]}]}]\\) \:662f\:5426\:7b49\:4e8e\:96f6. \
\:5047\:8bbe\:5b83\:662f.\"", 2, 106, 8, 34772633145505812674, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.972358930810684*^9, 3.972359461871549*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[106]:=",ExpressionUUID->"cb173d9e-34a2-4c6e-\
8578-d550e172ad5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]1", "\[Rule]", 
     FractionBox["70", "341"]}], ",", 
    RowBox[{"\[Lambda]2", "\[Rule]", 
     FractionBox["3", 
      RowBox[{"5", " ", 
       SqrtBox["5"]}]]}], ",", 
    RowBox[{"\[Lambda]3", "\[Rule]", 
     FractionBox["2", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]]}], ",", 
    RowBox[{"\[Lambda]4", "\[Rule]", 
     FractionBox["14", "5"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.97235893107948*^9, 3.972359461903186*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"1eb22a29-56a1-4894-a4bd-98cd4d9b269c"]
}, Open  ]]
},
WindowSize->{1426.5, 728.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.8 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e748\:670822\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"204fbd62-4c9d-471c-8617-db6444ab4099"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 10434, 291, 2356, "Input",ExpressionUUID->"3f835805-eafa-4c8f-a45b-b09c6edc020c"],
Cell[11017, 315, 477, 7, 57, "Output",ExpressionUUID->"9e77b5d1-798f-4ce8-87d8-b9d0cb1f65af"],
Cell[11497, 324, 477, 7, 57, "Output",ExpressionUUID->"e1a4e602-741c-4f6c-a230-be464950cfa5"],
Cell[11977, 333, 477, 7, 57, "Output",ExpressionUUID->"30393fac-343f-4595-b2a5-14a268d9be14"],
Cell[12457, 342, 477, 7, 57, "Output",ExpressionUUID->"bafc0e92-2484-437b-b298-be97dd5b79bf"],
Cell[12937, 351, 577, 11, 85, "Output",ExpressionUUID->"5293d698-8203-41e4-b635-13752f2a6cd1"],
Cell[13517, 364, 649, 14, 78, "Output",ExpressionUUID->"bc7fa4f2-61ca-4bf3-a0d9-e585c1077aa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14203, 383, 559, 17, 102, InheritFromParent,ExpressionUUID->"8514daf0-e7a0-414c-a428-a21a4154d459"],
Cell[14765, 402, 560, 17, 96, "Output",ExpressionUUID->"c44b9085-e472-473d-926d-a5111897b83b"]
}, Open  ]],
Cell[15340, 422, 156, 3, 50, InheritFromParent,ExpressionUUID->"9104fc44-0153-40e0-98b0-934667bb0f52"],
Cell[15499, 427, 156, 3, 50, InheritFromParent,ExpressionUUID->"b61f902b-4542-4c78-b8c6-2aed988ad5f9"],
Cell[CellGroupData[{
Cell[15680, 434, 1415, 39, 463, "Input",ExpressionUUID->"295ad952-f447-4006-9afc-276cfc3e0f4b"],
Cell[17098, 475, 299, 6, 57, "Output",ExpressionUUID->"a28eb91f-03bf-4cfd-90e1-74321f154893"],
Cell[17400, 483, 226, 4, 57, "Output",ExpressionUUID->"8911b1d8-60c0-40d7-a6d1-a70b4aaa0764"],
Cell[17629, 489, 2415, 83, 281, "Output",ExpressionUUID->"179999c9-7a29-4e94-ba41-2cf0a0a9b02e"],
Cell[20047, 574, 226, 4, 57, "Output",ExpressionUUID->"e1b542ae-2c30-46fa-b0bd-ec0cea22934e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20310, 583, 206, 5, 77, "Input",ExpressionUUID->"bd16a4eb-1cdf-4615-a7a6-987ad3c6defb"],
Cell[20519, 590, 1953, 30, 156, "Message",ExpressionUUID->"cb173d9e-34a2-4c6e-8578-d550e172ad5f"],
Cell[22475, 622, 611, 18, 85, "Output",ExpressionUUID->"1eb22a29-56a1-4894-a4bd-98cd4d9b269c"]
}, Open  ]]
}
]
*)



==> gradient_desent.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "bd80d187-3d98-471b-bfb4-185460393984",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.058452399168972717\n",
      "[1.924847300238413759, 0.96242365011920692603, 0.11892347794337454511, 0.92046598856943885752]\n",
      "grad 9.1782456706334578395e-51\n",
      "initial [1.9248473002370444836, 0.96242365012057620139, 0.11892347794363700251, 0.92046598856843560049]\n",
      "iterate 475 times, convergent\n",
      "the parameter at minimal point: 1.3694384060040658278\n",
      "minimal value: 2.887270950357620685\n"
     ]
    }
   ],
   "source": [
    "import numpy as np  \n",
    "from scipy.optimize import fsolve  \n",
    "import math\n",
    "from decimal import Decimal, getcontext\n",
    "import mpmath\n",
    "mpmath.mp.dps = 500\n",
    "def length_of_x_plus_l(theta,initial=[2,1,0.5,1]):\n",
    "    def equation(x,l,theta1,theta2):\n",
    "        constraint=[]\n",
    "        constraint.append((-mpmath.cos(theta)+mpmath.cos(theta1)*mpmath.cos(theta2))/(mpmath.sin(theta1)*mpmath.sin(theta2))-(mpmath.sqrt(2)/2+mpmath.cos(theta/2-theta1)*mpmath.sin(theta2))/(mpmath.sin(theta/2-theta1)*mpmath.cos(theta2)))\n",
    "        constraint.append(mpmath.cosh(l)-(mpmath.cos(theta/2)+mpmath.cos(theta)*mpmath.cos(theta/2))/(mpmath.sin(theta)*mpmath.sin(theta/2)))\n",
    "        constraint.append(mpmath.cosh(x)-(mpmath.cos(theta2)-mpmath.cos(theta)*mpmath.cos(theta1))/(mpmath.sin(theta)*mpmath.sin(theta1)))\n",
    "        constraint.append(mpmath.cosh(l/2)-(mpmath.cos(theta1)-mpmath.cos(theta)*mpmath.cos(theta2))/(mpmath.sin(theta)*mpmath.sin(theta2)))\n",
    "        return constraint\n",
    "    initial_guess=initial\n",
    "    tolerance=1e-100\n",
    "    max_steps=1000\n",
    "    solution=mpmath.findroot(equation, initial_guess,method='muller', tol=tolerance,maxsteps=max_steps)\n",
    "    x=solution[0]     \n",
    "    l=solution[1]        \n",
    "    return x+l\n",
    "print(mpmath.nstr(length_of_x_plus_l(1.5),20))\n",
    "\n",
    "def find_initial(theta,initial=[2,1,0.5,1]):\n",
    "    def equation(x,l,theta1,theta2):\n",
    "        constraint=[]\n",
    "        constraint.append((-mpmath.cos(theta)+mpmath.cos(theta1)*mpmath.cos(theta2))/(mpmath.sin(theta1)*mpmath.sin(theta2))-(mpmath.sqrt(2)/2+mpmath.cos(theta/2-theta1)*mpmath.sin(theta2))/(mpmath.sin(theta/2-theta1)*mpmath.cos(theta2)))\n",
    "        constraint.append(mpmath.cosh(l)-(mpmath.cos(theta/2)+mpmath.cos(theta)*mpmath.cos(theta/2))/(mpmath.sin(theta)*mpmath.sin(theta/2)))\n",
    "        constraint.append(mpmath.cosh(x)-(mpmath.cos(theta2)-mpmath.cos(theta)*mpmath.cos(theta1))/(mpmath.sin(theta)*mpmath.sin(theta1)))\n",
    "        constraint.append(mpmath.cosh(l/2)-(mpmath.cos(theta1)-mpmath.cos(theta)*mpmath.cos(theta2))/(mpmath.sin(theta)*mpmath.sin(theta2)))\n",
    "        return constraint\n",
    "    initial_guess=initial\n",
    "    tolerance=1e-100\n",
    "    max_steps=1000\n",
    "    solution=mpmath.findroot(equation, initial_guess,method='muller', tol=tolerance,maxsteps=max_steps)\n",
    "    return [solution[0],solution[1],solution[2],solution[3]]\n",
    "print(mpmath.nstr(find_initial(mpmath.acos(1/5)),20))\n",
    "\n",
    "\n",
    "def gradient_descent_convex(\n",
    "    func,\n",
    "    initial_params,      \n",
    "    learning_rate,       \n",
    "    max_iter=10000,      \n",
    "    tol=1e-40,            \n",
    "    h=1e-20               \n",
    "):\n",
    "    initial=[2,1,0.5,1]\n",
    "    theta = initial_params \n",
    "    for iter_idx in range(max_iter):  \n",
    "        theta_plus = theta+h\n",
    "        grad = (func(theta_plus,initial) - func(theta,initial)) / (h)  \n",
    "        if np.linalg.norm(grad) < tol:            \n",
    "            print(\"grad\",mpmath.nstr(grad,20))\n",
    "            print(\"initial\",mpmath.nstr(initial,20))\n",
    "            print(f\"iterate {iter_idx + 1} times, convergent\")\n",
    "            break\n",
    "        theta = theta-learning_rate *grad\n",
    "        initial=find_initial(theta,initial)  \n",
    "    else:\n",
    "       print(f\" attains maximal iteration {max_iter}\")\n",
    "    return theta, func(theta,initial)\n",
    "initial_guess=1.5\n",
    "learning_rate = 0.02\n",
    "min_params, min_value = gradient_descent_convex(\n",
    "    func=length_of_x_plus_l,\n",
    "    initial_params=initial_guess,\n",
    "    learning_rate=learning_rate,\n",
    "    max_iter=10000,\n",
    "    tol=1e-50,\n",
    "    h=1e-12\n",
    ")\n",
    "\n",
    "print(\"the parameter at minimal point:\", mpmath.nstr(min_params,20))\n",
    "print(\"minimal value:\", mpmath.nstr(min_value,20))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "eea11e1a-59bb-43c1-8cdf-acf02b386e30",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "cos(theta): 0.20000000004898972797\n",
      "cosh(x): 3.4999999995407208188\n",
      "cosh(l): 1.5000000001530930923\n",
      "tan(theta1): 0.11948730452600869344\n",
      "tan(theta2): 1.3145341380123985683\n"
     ]
    }
   ],
   "source": [
    "print(\"cos(theta):\",mpmath.nstr(mpmath.cos(1.36943840595456582777226674780),20))\n",
    "print(\"cosh(x):\",mpmath.nstr(mpmath.cosh(1.92484730010148315062229084976853622),20))\n",
    "print(\"cosh(l):\",mpmath.nstr(mpmath.cosh(0.962423650256137534377679038642),20))\n",
    "print(\"tan(theta1):\",mpmath.nstr(mpmath.tan(0.1189234779433745451147138424329764017197),20))\n",
    "print(\"tan(theta2):\",mpmath.nstr(mpmath.tan(0.9204659885694388575161959227826804188434),20))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7b7b5965-9f8c-4b25-aa2e-cf782c874a00",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%gp\n",
    "\\p15\n",
    "a=0.119487304526008693\n",
    "lindep([1,a,a^2,a^3])\n",
    "#[0, 24, 0, -1681]\n",
    "a=1.3145341380123985\n",
    "lindep([1,a,a^2,a^3])\n",
    "#[-216, 0, 125, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "96a424a8-a563-4b5e-b97c-bd53da4eb442",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

